LDDR: Linear-DPP Dynamic-Resolution Frame Sampling for Video MLLMs

Multimodal large language models, when used for long video understanding, require selecting an informative frame set from massive and redundant candidates. Limited by the model's visual-token budget and reasoning ability, frame selection is therefore essential to reduce input size while preserving the most relevant information for accurate video reasoning. Existing frame-sampling methods like uniform sampling or relevance/diversity-sampling often miss important events or retain redundant frames. On the other hand, agentic frame selection methods incur very high computational costs. Further, these methods allocate equal tokens to all selected frames, regardless of their importance. We therefore propose LDDR (Linear DPP Dynamic Resolution), which is a training-free and budget-aware video frame sampling framework. It is computationally efficient and allows non-uniform token budget allocation within the candidate frame set. Specifically, LDDR performs query-aware Determinantal Point Process (DPP) frame selection in a task-conditioned feature space, achieving a 3x runtime speedup over standard DPP baselines. It further introduces a Group DPP importance score to guide frame retention and dynamic resolution allocation: assigning more tokens to informative and non-redundant frames while downscaling or pruning less useful ones. We test LDDR on four popular video benchmarks spanning short, medium, and long-range videos. LDDR achieves a 2.5-point gain in low-budget settings and a 1.6-point gain in high-budget scenarios. These improvements are consistently observed across multiple MLLM families and sizes. Further manual qualitative analyses are included to prove the method's effectiveness.

==> tests/regression/run_tests.py <==
#!/usr/bin/env python3
"""Regression tests for author-list formatting in acl_natbib.bst.

These tests exercise the ``format.names`` function, which is responsible for
rendering the author list of every bibliography entry. They specifically guard
against the regression reported in
https://github.com/acl-org/acl-style-files/issues/49 where a bib entry whose
author field literally ended with ``and others`` was rendered as
``A, B, and 1 others`` instead of ``A, B, et al.``.

The two behaviours that must coexist are:

1. *Truncation* of very long author lists (more than 20 authors): the first 19
   authors are shown, followed by ``and N others`` where ``N`` is the number of
   authors that were dropped.
2. *Literal* ``and others`` in the bib entry: rendered as ``et al.`` with no
   bogus count.

The tests drive the real ``bibtex`` binary against the style file and parse the
generated ``.bbl`` so that they validate the actual shipped behaviour rather
than a re-implementation of it.

Usage:
    python3 tests/regression/run_tests.py

Exits 0 if all cases pass, 1 otherwise. Requires ``bibtex`` on PATH.
"""

import os
import re
import shutil
import subprocess
import sys
import tempfile

REPO_ROOT = os.path.abspath(os.path.join(os.path.dirname(__file__), "..", ".."))
BST = os.path.join(REPO_ROOT, "acl_natbib.bst")
YEAR = "1000"          # sentinel year used to delimit the author segment
TITLE = "ZZZTITLE"     # sentinel title (rendered after the year)


def syn_tokens(n):
    """n single-word synthetic author surnames: A01, A02, ..."""
    return [f"A{i:02d}" for i in range(1, n + 1)]


def bib_author(tokens, has_others):
    parts = list(tokens)
    if has_others:
        parts.append("others")
    return " and ".join(parts)


def expected_render(display, has_others):
    """Reference implementation of the spec that format.names must satisfy.

    ``display`` is the list of author surnames as they should appear (synthetic
    tokens are single words, so they render verbatim). ``has_others`` indicates
    whether the bib author field ends with a literal ``and others``.
    """
    numnames = len(display) + (1 if has_others else 0)

    # 1. Truncation path: more than 20 names total.
    if numnames > 20:
        shown = display[:19]
        dropped = numnames - 19
        if has_others:
            return ", ".join(shown) + f", et al"
        else:
            return ", ".join(shown) + f", and {dropped} others"

    # 2. Literal "and others" -> et al. (no count).
    if has_others:
        if numnames == 2:          # exactly one real author + others
            return f"{display[0]} et al"
        return ", ".join(display) + ", et al"

    # 3. Ordinary, fully-listed author list.
    n = len(display)
    if n == 1:
        return display[0]
    if n == 2:
        return f"{display[0]} and {display[1]}"
    return ", ".join(display[:-1]) + f", and {display[-1]}"


def normalize(s):
    """Normalize a rendered author string for comparison.

    Collapses whitespace, turns BibTeX ties (~) into spaces (so ``et~al`` and
    ``John~Smith`` compare cleanly), and strips the trailing sentence period.
    """
    s = s.replace("~", " ").replace("\n", " ")
    s = re.sub(r"\s+", " ", s).strip()
    return s.rstrip(". ").strip()


def build_cases():
    cases = []  # each: dict(key, author, expected)

    def add(key, tokens, has_others, display=None, expected=None):
        display = display if display is not None else tokens
        exp = expected if expected is not None else expected_render(display, has_others)
        cases.append({
            "key": key,
            "author": bib_author(tokens, has_others),
            "expected": normalize(exp),
        })

    # --- Hand-written golden cases (expected strings written out literally) ---
    add("g_one", ["Aa"], False, expected="Aa")
    add("g_two", ["Aa", "Bb"], False, expected="Aa and Bb")
    add("g_three", ["Aa", "Bb", "Cc"], False, expected="Aa, Bb, and Cc")
    add("g_four", ["Aa", "Bb", "Cc", "Dd"], False,
        expected="Aa, Bb, Cc, and Dd")
    # The regression: literal "and others" with few authors.
    add("g_one_others", ["Aa"], True, expected="Aa et al")
    add("g_two_others", ["Aa", "Bb"], True, expected="Aa, Bb, et al")
    add("g_three_others", ["Aa", "Bb", "Cc"], True,
        expected="Aa, Bb, Cc, et al")
    # Truncation goldens.
    add("g_21", syn_tokens(21), False, expected=(
        "A01, A02, A03, A04, A05, A06, A07, A08, A09, A10, A11, A12, A13, "
        "A14, A15, A16, A17, A18, A19, and 2 others"))
    add("g_25", syn_tokens(25), False, expected=(
        "A01, A02, A03, A04, A05, A06, A07, A08, A09, A10, A11, A12, A13, "
        "A14, A15, A16, A17, A18, A19, and 6 others"))

    # --- Realistic multi-token names (first/last) ---
    cases.append({
        "key": "r_two_full",
        "author": "John Smith and Jane Doe",
        "expected": normalize("John Smith and Jane Doe"),
    })
    cases.append({
        "key": "r_three_full_others",
        "author": "John Smith and Jane Doe and others",
        "expected": normalize("John Smith, Jane Doe, et al"),
    })
    cases.append({
        "key": "r_lastfirst_others",
        "author": "Smith, John and Doe, Jane and others",
        "expected": normalize("John Smith, Jane Doe, et al"),
    })

    # --- Bulk: fully-listed author lists, n = 1..30 (no "others") ---
    for n in range(1, 31):
        add(f"bulk_noother_{n:03d}", syn_tokens(n), False)

    # --- Bulk: author lists ending in literal "and others", r = 1..29 ---
    for r in range(1, 30):
        add(f"bulk_others_{r:03d}", syn_tokens(r), True)

    return cases


def run_bibtex(cases, workdir):
    shutil.copy(BST, os.path.join(workdir, "acl_natbib.bst"))

    with open(os.path.join(workdir, "refs.bib"), "w") as fh:
        for c in cases:
            fh.write(
                "@misc{%s,\n  author = {%s},\n  title = {%s},\n  year = {%s}\n}\n\n"
                % (c["key"], c["author"], TITLE, YEAR)
            )

    with open(os.path.join(workdir, "test.aux"), "w") as fh:
        fh.write("\\relax\n\\bibstyle{acl_natbib}\n\\bibdata{refs}\n")
        for c in cases:
            fh.write("\\citation{%s}\n" % c["key"])

    proc = subprocess.run(
        ["bibtex", "test"],
        cwd=workdir,
        stdout=subprocess.PIPE,
        stderr=subprocess.STDOUT,
        text=True,
    )
    # bibtex returns 0 on success, and a non-zero status for warnings (1),
    # errors (2), or fatal problems (3). The test entries are deliberately
    # minimal and should never produce warnings, so treat any non-zero exit
    # as a hard failure and surface bibtex's own output for debugging rather
    # than silently parsing a possibly-incomplete .bbl.
    if proc.returncode != 0:
        sys.stderr.write(proc.stdout)
        raise SystemExit(
            f"bibtex exited with status {proc.returncode}; see output above"
        )
    bbl_path = os.path.join(workdir, "test.bbl")
    if not os.path.exists(bbl_path):
        sys.stderr.write(proc.stdout)
        raise SystemExit("bibtex did not produce a .bbl file")
    with open(bbl_path) as fh:
        return fh.read()


def parse_bbl(text):
    """Return {citekey: normalized rendered author string}."""
    out = {}
    for chunk in text.split("\\bibitem")[1:]:
        keym = re.search(r"\]\{([^}]+)\}", chunk)
        if not keym:
            continue
        key = keym.group(1)
        body = chunk[keym.end():].split("\\newblock")[0]
        author_seg = body.split(YEAR)[0]
        out[key] = normalize(author_seg)
    return out


def main():
    if shutil.which("bibtex") is None:
        raise SystemExit("bibtex not found on PATH; cannot run regression tests")
    if not os.path.exists(BST):
        raise SystemExit(f"style file not found: {BST}")

    cases = build_cases()
    with tempfile.TemporaryDirectory() as workdir:
        bbl = run_bibtex(cases, workdir)
    rendered = parse_bbl(bbl)

    failures = []
    for c in cases:
        actual = rendered.get(c["key"])
        if actual != c["expected"]:
            failures.append((c["key"], c["author"], c["expected"], actual))

    total = len(cases)
    passed = total - len(failures)
    print(f"Author-list regression suite: {passed}/{total} passed")
    if failures:
        print("\nFAILURES:")
        for key, author, exp, act in failures:
            print(f"  [{key}]")
            print(f"    author:   {author}")
            print(f"    expected: {exp!r}")
            print(f"    actual:   {act!r}")
        return 1
    return 0


if __name__ == "__main__":
    sys.exit(main())

